SfePy - Write Your Own FE Application

SfePy (Simple Finite Elements in Python) is a framework for solving various kinds of problems (mechanics, physics, biology, ...) described by partial differential equations in two or three space dimensions by the finite element method. The paper illustrates its use in an interactive environment or as a framework for building custom finite-element based solvers.

==> temperature.py <==
from sfepy import data_dir

filename_mesh = data_dir + '/meshes/3d/cylinder.mesh'

materials = {
    'coef' : ({'val' : 1.0},),
}

regions = {
    'Omega' : 'all',
    'Gamma_Left' : ('vertices in (x < 0.00001)', 'facet'),
    'Gamma_Right' : ('vertices in (x > 0.099999)', 'facet'),
}

fields = {
    'temperature' : ('real', 1, 'Omega', 1),
}

variables = {
    't' : ('unknown field', 'temperature', 0),
    's' : ('test field',    'temperature', 't'),
}

ebcs = {
    't1' : ('Gamma_Left', {'t.0' : 2.0}),
    't2' : ('Gamma_Right', {'t.0' : -2.0}),
}

integrals = {
    'i1' : ('v', 2),
}

equations = {
    'Temperature' : """dw_laplace.i1.Omega( coef.val, s, t ) = 0"""
}

solvers = {
    'ls' : ('ls.scipy_direct', {}),
    'newton' : ('nls.newton',
                {'i_max'      : 1,
                 'eps_a'      : 1e-10,
    }),
}

options = {
    'nls' : 'newton',
    'ls' : 'ls',
}


==> thermoelasticity.py <==
import numpy as np

from sfepy.fem import (Mesh, Domain, Field,
                       FieldVariable,
                       Material, Integral,
                       Equation, Equations,
                       ProblemDefinition)
from sfepy.terms import Term
from sfepy.fem.conditions import Conditions, EssentialBC
from sfepy.solvers.ls import ScipyDirect
from sfepy.solvers.nls import Newton
from sfepy.postprocess import Viewer

mesh = Mesh.from_file('meshes/2d/square_tri2.mesh')
domain = Domain('domain', mesh)

omega = domain.create_region('Omega', 'all')
left = domain.create_region('Left',
                            'vertices in x < -0.999',
                            'facet')
right = domain.create_region('Right',
                             'vertices in x > 0.999',
                             'facet')
bottom = domain.create_region('Bottom',
                              'vertices in y < -0.999',
                              'facet')
top = domain.create_region('Top',
                           'vertices in y > 0.999',
                           'facet')

domain.save_regions_as_groups('regions.vtk')

field_t = Field.from_args('temperature', np.float64,
                          'scalar', omega, 2)
t = FieldVariable('t', 'unknown', field_t, 1)
s = FieldVariable('s', 'test', field_t, 1,
                  primary_var_name='t')

integral = Integral('i', order=2)

term = Term.new('dw_laplace(s, t)', integral, omega,
                s=s, t=t)
eq = Equation('temperature', term)
eqs = Equations([eq])

t_left = EssentialBC('t_left',
                     left, {'t.0' : 10.0})
t_right = EssentialBC('t_right',
                      right, {'t.0' : 30.0})

ls = ScipyDirect({})
nls = Newton({}, lin_solver=ls)

pb = ProblemDefinition('temperature', equations=eqs,
                       nls=nls, ls=ls)
pb.time_update(ebcs=Conditions([t_left, t_right]))

temperature = pb.solve()
out = temperature.create_output_dict()

field_u = Field.from_args('displacement', np.float64,
                          'vector', omega, 1)
u = FieldVariable('u', 'unknown', field_u, mesh.dim)
v = FieldVariable('v', 'test', field_u, mesh.dim,
                  primary_var_name='u')

lam = 10.0 # Lame parameters.
mu = 5.0
te = 0.5 # Thermal expansion coefficient.
T0 = 20.0 # Background temperature.
eye_sym = np.array([[1], [1], [0]],
                   dtype=np.float64)
m = Material('m', lam=lam, mu=mu,
             alpha=te * eye_sym)

t2 = FieldVariable('t', 'parameter', field_t, 1,
                   primary_var_name='(set-to-None)')
t2.set_data(t() - T0)

term1 = Term.new('dw_lin_elastic_iso(m.lam, m.mu, v, u)',
                 integral, omega, m=m, v=v, u=u)
term2 = Term.new('dw_biot(m.alpha, v, t)',
                 integral, omega, m=m, v=v, t=t2)
eq = Equation('temperature', term1 - term2)
eqs = Equations([eq])

u_bottom = EssentialBC('u_bottom',
                       bottom, {'u.all' : 0.0})
u_top = EssentialBC('u_top',
                    top, {'u.[0]' : 0.0})

pb.set_equations_instance(eqs, keep_solvers=True)
pb.time_update(ebcs=Conditions([u_bottom, u_top]))

displacement = pb.solve()
out.update(displacement.create_output_dict())

pb.save_state('thermoelasticity.vtk', out=out)

view = Viewer('thermoelasticity.vtk')
view(vector_mode='warp_norm',
     rel_scaling=1, is_scalar_bar=True,
     is_wireframe=True,
     opacity={'wireframe' : 0.1})

